MRCN: Enhanced Coherence Mechanism for Near Memory Processing Architectures

In Near Memory Processing (NMP), processing elements(PEs) are placed near the 3D memory, reducing unnecessary data transfers between the CPU and the memory. However, as the CPUs and the PEs of the NMP use a shared memory space, maintaining coherency between them is a challenge. Most current literature relies on maintaining coherence for fine-grained or coarse-grained instruction granularities for the offloaded code blocks. We understand that for most NMP-offloaded instructions, the coherence conflict is low, and waiting for the coherence transaction hinders the performance. We construct an analytical model for an existing coherence strategy called CONDA, which is within 4% accuracy. This model indicates the key parameters responsible - the granularity of offloaded code, probability of conflicts, transaction times, and commit time. This paper identifies the prospective optimizations using the analytical model for CONDA. It proposes a new coherence scheme called MRCN: Monitored Rollback Coherence for NMP. MRCN addresses the coherence issue while eliminating unnecessary re-executions with limited hardware overhead. The MRCN is evaluated on synthetic as well as Rodinia benchmarks. The analytical results are within 4% accuracy of the simulation results. The MRCN shows improvement of upto 25% over CONDA strategy for the same benchmark under different execution conditions.

==> fig/hbm_gddr5.m <==
X = categorical({'backprop','kmeans','cfd','srad','lavamd', 'leukocyte', 'lud','myocyte' });
X = reordercats(X,{'backprop','kmeans','cfd','srad','lavamd', 'leukocyte', 'lud', 'myocyte' });

total_cycles = [135889019/135889019,	192518182/135889019, 184943147/135889019; %backprop
                32840379/32840379,	38367683/32840379, 37981171/32840379; %kmeans
                18470275/18470275,	22468185/18470275, 21224747/18470275 ; %cfd
                180194093/180194093,	378918151/180194093, 368731975/180194093; %srad
                540182639/540182639, 656766395/540182639, 601715427/540182639; %lavamd
                15877702623/15877702623, 16826763801/15877702623, 16969105253/15877702623; %leukocyte
                236683985/236683985, 256290648/236683985, 252941172/236683985; %lud
                4321229/4321229,  6218070/4321229, 6117789/4321229]; %myocyte
            
memory_cycles = [67944509/67944509,	103552330/67944509, 92471574/67944509; %backprop
                 16420189/16420189,	19183841/16420189, 18990585/16420189; %kmeans
                 9235137/9235137,	10634092/9235137, 10612373/9235137; %cfd
                 399113419/399113419,	489459075/399113419, 484365987/399113419; %srad
                 270091319/270091319,  328383197/270091319,  300857713/270091319; %lavamd
                 7938851311/7938851311, 8413381900/7938851311, 8484552626/7938851311; %leukocyte
                 118341992/118341992, 128145324/118341992, 126470586/118341992; %lud
                 2160614/2160614, 3109035/2160614, 3058894/2160614]; %myocyte
             
energy=[0.029/0.029,	0.069616/0.0290, 0.046/0.029 ; %backprop
       0.0084/0.0084,	0.01293/0.0084, 0.009547/0.0084 ; %kmeans
       0.00481/0.00481, 0.00722/0.00481,	0.00556/0.00481; %cfd
       0.2378/0.2378, 0.3846/0.2378,	0.28501/0.2378; %srad
       0.108/0.108,  0.02028/0.0108,    0.126/0.108; %lavamd
       3.19184/3.19184, 5.72454/3.19184, 3.55554/3.19184; %leukocyte
       0.049184/0.049184, 0.08888/0.049184, 0.0528014/0.049184 ; %lud
       0.000899/0.000899, 0.00211/0.000899, 0.001248/0.000899]; %myocyte

figure(1)
bar(X,total_cycles)
% ylim([0.8 2])
ylabel('Normalized Execution Time');
xlabel('Benchmarks');
h=legend('HBM', 'GDDR5','GDDR6','location','north');
set(gca,'fontweight','bold','fontsize',16)
set(h,'fontweight','bold','fontsize',12)
grid on
hold on

figure(2)
bar(X,memory_cycles)
%ylim([0.8 1.5])
ylabel('Normalized Memory Cycles');
xlabel('Benchmarks');
h=legend('HBM', 'GDDR5','GDDR6','location','north');
set(gca,'fontweight','bold','fontsize',16)
set(h,'fontweight','bold','fontsize',12)
grid on
hold on

figure(3)
bar(X,energy)
%ylim([0.8 1.4])
ylabel('Normalized Energy');
xlabel('Benchmarks');
h=legend('HBM', 'GDDR5','GDDR6','location','north');
set(gca,'fontweight','bold','fontsize',16)
set(h,'fontweight','bold','fontsize',12)
grid on
hold on

